SpatialTouch: Exploring Spatial Data Visualizations in Cross-reality

We propose and study a novel cross-reality environment that seamlessly integrates a monoscopic 2D surface (an interactive screen with touch and pen input) with a stereoscopic 3D space (an augmented reality HMD) to jointly host spatial data visualizations. This innovative approach combines the best of two conventional methods of displaying and manipulating spatial 3D data, enabling users to fluidly explore diverse visual forms using tailored interaction techniques. Providing such effective 3D data exploration techniques is pivotal for conveying its intricate spatial structures -- often at multiple spatial or semantic scales -- across various application domains and requiring diverse visual representations for effective visualization. To understand user reactions to our new environment, we began with an elicitation user study, in which we captured their responses and interactions. We observed that users adapted their interaction approaches based on perceived visual representations, with natural transitions in spatial awareness and actions while navigating across the physical surface. Our findings then informed the development of a design space for spatial data exploration in cross-reality. We thus developed cross-reality environments tailored to three distinct domains: for 3D molecular structure data, for 3D point cloud data, and for 3D anatomical data. In particular, we designed interaction techniques that account for the inherent features of interactions in both spaces, facilitating various forms of interaction, including mid-air gestures, touch interactions, pen interactions, and combinations thereof, to enhance the users' sense of presence and engagement. We assessed the usability of our environment with biologists, focusing on its use for domain research. In addition, we evaluated our interaction transition designs with virtual and mixed-reality experts to gather further insights.

==> doi-shorten.py <==
import re
import requests
import os,sys
import json

# settings
input_file = 'Reference.bib'  # Replace with your input file name
output_file = 'Reference-output.bib'  # Replace with your output file name

# change to directory of the script
pathOfTheScript = os.path.dirname(sys.argv[0])
os.chdir(pathOfTheScript)

# Function to fetch shortened DOI from shortdoi.org
def get_shortened_doi(long_doi):
    try:
        if long_doi.strip() == "": return None
        response = requests.get(f"https://shortdoi.org/{long_doi}?format=json")
        if response.status_code == 200:
            shortened_doi = json.loads(response.text.strip())["ShortDOI"]
            return shortened_doi
        else:
            print(f"Failed to fetch shortened DOI for {long_doi}. Possible reason: already shortened or not a valid DOI.")
    except requests.RequestException as e:
        print(f"Request Exception: {e}")
    return None

# Read the input BibTeX file
with open(input_file, 'r', encoding='utf-8') as file:
    lines = file.readlines()

# Parse each line of the BibTeX file
output_lines = []
for line in lines:
    if line.strip().lower().startswith('doi'):
        long_doi_match = re.search(r'{(.*?)}', line)
        if long_doi_match:
            shortened_doi = None
            long_doi = long_doi_match.group(1)
            if long_doi[0:3] == "10/":
                print("No need to fetch shortened version for DOI " + long_doi + ", it is already in the short format.")
            else:
                shortened_doi = get_shortened_doi(long_doi)

            if shortened_doi:
                print(long_doi + " -> " + shortened_doi)
                # Add only the new fields to the output
                output_lines.append(f"  longdoi = {{{long_doi}}},\n")
                output_lines.append(f"  doi = {{{shortened_doi}}},\n")
            else:
                output_lines.append(line)
        else:
            output_lines.append(line)
    else:
        output_lines.append(line)

# Write the modified BibTeX to a new file
with open(output_file, 'w', encoding='utf-8') as file:
    file.write(''.join(output_lines))

print("Process complete. Check the output file:", output_file)
